Characterization of M-stars in the LMC in the JWST era

We study the M-type asymptotic giant branch (AGB) population of the Large Magellanic Cloud (LMC) by characterizing the individual sources in terms of the main properties of the progenitors and of the dust present in the circumstellar envelope. To this aim, we compare the combination of the spectroscopic and photometric data collected by Spitzer, complemented by additional photometric results available in the literature, with results from AGB modelling that include the description of dust formation in the wind. To allow the interpretation of a paucity stars likely evolving through the post-AGB phase, we extended the available evolutionary sequences to reach the PN phase. The main motivation of the present analysis is to prepare the future observations of the evolved stellar populations of Local Group galaxies that will be done by the James Webb Space Telescope (JWST), by identifying the combination of filters that will maximize the possibilities of characterizing the observed sources. The present results show that for the M-star case the best planes to be used for this purpose are the colour-magnitude ([F770W]-[F2550W], [F770W]) and (Ks-[F770W], [F770W]) planes. In these observational diagrams the sequences of low-mass stars evolving in the AGB phases before the achievement of the C-star stage and of massive AGBs experiencing hot bottom burning are clearly separated and peculiar sources, such as post-AGB, dual-dust chemistry and iron-dust stars can be easily identified

==> anc/marini2019_table2.txt <==
Title: Characterization of M-stars in the LMC in the JWST era.
Authors: E. Marini, F. Dell'Agli, M. Di Criscienzo, D. A. García-Hernández, P. Ventura, M. A. T. Groenewegen,
         L. Mattsson, D. Kamath, S. Puccetti, M. Tailo, and E. Villaver.
Table: The summary of the overall interpretation of the LMC sources analyzed in this work, including the interpretation by GS18.
================================================================================
Byte-by-byte Description of file:
--------------------------------------------------------------------------------
   Bytes Format Units   Label   			     Explanations
--------------------------------------------------------------------------------
  1- 4    I4     ---     SSID    				  Unique spectral identification number
  6- 11   F6.3   deg     RA   				      Right Ascension in decimal degrees  J2000 
  13- 19  F7.3   deg     DEC     				  Declination in decimal degrees  J2000 
  22- 25  I4      d      Period   			      Period in days
  28- 32  I5     ---     L/Lsun   			      Luminosity of the source derived in this paper
  35- 43  3I3    ---     %(Sil Al2O3 Fe)          Percentages of the oxygen-rich dust species derived in this paper  
  45- 49  F5.3   ---     tau10_e        		  Optical depth at 10 micron of the external, oxygen-rich layer
  52- 57  2I3    ---     % (C SiC)                Percentages of the carbon-rich dust species (if present) derived in this paper
  59- 63  F5.3	 ---	 tau10_i				  Optical depth at 10 micron of the internal, carbon-rich layer 
  66- 79  A14	 ---	 Type					  Evolutionary characterization determined in this work
  82- 86  I5	 ---	 L/Lsun (GS18) 		      Luminosity of the source determined in GS18
  89- 97  3I3	 ---	 %(Sil Al2O3 Fe) (GS18)   Percentages of the oxygen-rich dust species determined in this GS18
--------------------------------------------------------------------------------
Note  1 : 
     GS18 = Groenewegen M. A. T., Sloan G. C.  2018  [2018A&A...609A.114G]
--------------------------------------------------------------------------------
   1 69.338 -70.579		   7000   60 40 0   0.004                Low-mass M      5894   40 60 30   
   6 72.393 -69.097		   18000  15 0  85  0.002 	             Iron-dust PAGB                         
   8 72.869 -69.930	 884   2100   60 10 30  0.032  95 5   0.015  Dual-Dust AGB   1660   70 30 30  
  13 73.290 -68.286  916   5500                                  No dust         5545   40 60 1   
  22 74.097 -69.463        4700   60 5  35  0.015  95 5   0.008  Dual-dust AGB   7524   70 30 30  
  38 76.120 -67.690	 577   34000  65 5  30  0.067                HBB             14409  100 0 30  
  54 76.997 -68.657	 	   4300   55 30 15  0.018  100	  0.006  Dual-dust AGB	 3257   70 30 30    	
  58 77.361 -69.116	       10000	                             No dust         10134  40 60 30  
  61 77.746 -68.937        24000  65 5  30  0.012                HBB             17955  80 20 30  
  63 78.056 -68.656	 	   7000   85 15 0   0.030                Low-mass M      6294   90 10 10  
  67 78.416 -66.648	 742   6500   80 20 0 	0.012  	             Low-mass M	     5605   70 30 30      
  68 78.423 -65.474	 	   13000                                 No dust         13066  40 60 30  
  72 78.551 -68.849	 795   5000   85 15 0 	0.015                Low-mass M	     4925   80 20 10 
  77 79.052 -70.825	 768   6500   75 20 5   0.010                Low-mass M      5022	60 40 30 
  82 79.546 -67.447	 	   34000  60 10 30  0.009                HBB             28173  80 20 50 
  89 80.060 -70.492	 686   6200   60 40 0   0.006                Low-mass M      5158   50 50 30   
  91 80.216 -69.569	 779   7000   100 0 0   0.020                Low-mass M      4827   90 10 30 
  93 80.257 -69.238	 	   7300   100 0 0 	0.100                Low-mass M      9679   100 0 10  
  96 80.529 -71.838	 	   5600   90 10 0   0.100                Low-mass M      4123   90 10 10     
 121 82.353 -69.921	       55000  90 0  10  2.500                HBB             37608  90 10 10 
 124 82.615 -69.066	 213   10000                                 No dust         7645   40 60 30 
 130 82.868 -70.174	       6500   65 0  35  0.062  75 25  0.022  Dual-dust AGB   6975   90 10 30 
 142 83.430 -70.989	       20000  30 70 0 	0.002                HBB             18363  40 60 30   
 143 83.433 -70.984	 148   13000  60 40 0   0.006                HBB             11596  60 40 30 
 148 83.950 -70.530	 953   7000   80 20 0   0.017                Low-mass M      6047   70 30 30  
 152 84.232 -68.190	 748   5400   90 10 0   0.028                Low-mass M      4808   80 20 10 
 159 84.939 -66.969	       7000   100 0 0 	0.038                Low-mass M                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                     
 165 85.258 -70.720	       47000  65 5  30  0.065                HBB             61075  95 5  10 
 166 85.311 -71.543	 393   2300   65 5  30  0.026  95 5   0.01   Dual-dust AGB   3751   70 30 30 
 173 85.627 -69.816	       27000                                 No dust         23677  60 40 30       
 176 85.728 -70.135	 278   13000  100 0 0   0.009                HBB             10370  70 30 10  
 178 85.809 -70.643        19000                                 No dust         16022  40 60 30  
 180 86.025 -68.632  239   34000  50 15 35  0.006                HBB             31361  70 30 30  
 197 90.223 -68.011        10000  80 20 0   0.007                HBB             7895   70 30 30   
4007 70.119 -69.920	 1179  15000  75 5  20  1.300                HBB             40466  80 20 30      
4038 72.871 -68.964  1080  43000  80 5  15  0.700                HBB             60616  90 10 10  
4054 73.180 -70.794	       2100   60 5  35  0.014  95 5   0.008  Dual-dust PAGB 
4075 73.542 -69.933	       40000  100 0 0 	3.000                HBB             24930  95 5  10  
4081 73.560 -68.737  694   30000  60 10 30  0.070                HBB 
4098 73.890 -69.416  562   60000  40 10 50  0.020                Iron-dust AGB   74948  70 30 30 
4159 75.431 -69.680	       2400   55 10 35  0.010  90 10  0.007  Dual-dust	AGB 
4205 76.616 -68.201	 598   42000  20 10 70  0.003                Iron-dust AGB   34359  60 40 30 
4245 77.998 -69.426	       10000  65 10 25  0.016  95 5   0.006  Dual-dust PAGB 
4254 78.269 -64.861	       18000  80 5  15  1.000                HBB             18869	95 5  10 
4267 78.391 -66.572	       24000  15 5  80  0.002                Iron-dust PAGB   
4326 80.007 -67.578	       55000  20 5  75  0.004                Iron-dust AGB    
4368 80.588 -65.931	       5000   90 10 0   0.045                Low-mass M       
4449 81.793 -69.607	 512   46000  20 10 70  0.002                Iron-dust AGB    
4462 82.028 -69.541	 212   6500                                  No dust         5141   50 50 30 
4467 82.133 -69.486	       8500                                  No dust 
4468 82.153 -69.334	 605   45000  25 5  70  0.009                Iron-dust AGB   55495  80 20 30 
4480 82.201 -71.041	 1137  41000  85 5  10  0.700                HBB             32436  100 0 10
4483 82.250 -67.750        20000                                 No dust         14519  40 60 30
4486 82.263 -69.802	 650   50000  25 5  70  0.009                Iron-dust AGB   54013	70 30 30  
4530 83.155 -67.116        25000  85 0  15	2.200                HBB             22209  100 0 10 
4535 83.215 -67.114        55000  90 0  10  3.000                HBB
4547 83.402 -69.387        16000  60 15 25	0.038  95 5   0.007  Dual-dust PAGB
4595 84.025 -69.967        5500   70 0  30  0.010  85 15  0.010  Dual-dust PAGB
4670 84.937 -69.922  1352  60000  85 5  10  2.200                HBB             50040  95 5  10
4777 87.306 -70.711        46000  20 5  75  0.005                Iron-dust AGB   42232  80 20 30 
4784 88.116 -69.236        56000  10 5  85  0.003                Iron-dust AGB   44443  70 30 30 
4791 88.838 -70.001  1133  40000  95 5  0   1.200                HBB             34173  90 10 10                                                    
